All tree-level amplitudes in massless QCD

We derive compact analytical formulae for all tree-level color-ordered gauge theory amplitudes involving any number of external gluons and up to three massless quark-anti-quark pairs. A general formula is presented based on the combinatorics of paths along a rooted tree and associated determinants. Explicit expressions are displayed for the next-to-maximally helicity violating (NMHV) and next-to-next-to-maximally helicity violating (NNMHV) gauge theory amplitudes. Our results are obtained by projecting the previously-found expressions for the super-amplitudes of the maximally supersymmetric Yang-Mills theory (N=4 SYM) onto the relevant components yielding all gluon-gluino tree amplitudes in N=4 SYM. We show how these results carry over to the corresponding QCD amplitudes, including massless quarks of different flavors as well as a single electroweak vector boson. The public Mathematica package GGT is described, which encodes the results of this work and yields analytical formulae for all N=4 SYM gluon-gluino trees. These in turn yield all QCD trees with up to four external arbitrary-flavored massless quark-anti-quark-pairs.

==> anc/GGT.m <==
(* ::Package:: *)

BeginPackage["GGT`"];


$GGTfunctions=Sort[{"GGTmhv","GGTnumeric","GGTgenvar","GGTmhvbar","GGTsuperamp","GGTtoSpinors","GGTgluon","GGTfermion","GGTfermionS","GGTnmhvgluon","GGTnmhv2ferm","GGTnmhv4ferm","GGTnmhv4fermS","GGTnmhv6ferm","GGTnmhv6fermS","GGTnnmhvgluon","GGTnnmhv2ferm","GGTnnmhv4ferm","GGTnnmhv4fermS","GGTnnmhv6ferm","GGTnnmhv6fermS"}]


GGTgenvar::usage="GGTgenvar[P] generates the spinors and region momenta for a numerical evaluation of an amplitude at the  phase-space point P={\!\(\*SubscriptBox[\"p\", \"1\"]\),\!\(\*SubscriptBox[\"p\", \"2\"]\),...,\!\(\*SubscriptBox[\"p\", \"n\"]\)}. Does not work for momenta p={E,0,0,-E}!";


GGTnumeric::usage="GGTnumeric[expression] gives a numerical value for the GGT expression if GGTgenvar[P] has been applied.";


GGTmhv::usage="GGTmhv[n,a,b] gives the n-gluon MHV amplitude with negative helicity gluons at positions a and b";


GGTmhvbar::usage="GGTmhvbar[n,a,b] gives the n-gluon \!\(\*OverscriptBox[\"MHV\", \"_\"]\) amplitude with positve helicity gluons at positions a and b";


GGTspaa::usage="GGTspaa[a,\!\(\*SubscriptBox[\"p\", \"1\"]\),...,\!\(\*SubscriptBox[\"p\", \"m\"]\),b] denotes spinor products <a|\!\(\*SubscriptBox[\"p\", \"1\"]\)|...|\!\(\*SubscriptBox[\"p\", \"m\"]\)|b>, with m even.";


GGTspbb::usage="GGTspbb[a,\!\(\*SubscriptBox[\"p\", \"1\"]\),...,\!\(\*SubscriptBox[\"p\", \"m\"]\),b] denotes spinor products [a|\!\(\*SubscriptBox[\"p\", \"1\"]\)|...|\!\(\*SubscriptBox[\"p\", \"m\"]\)|b], with m even.";


GGTx::usage="GGTx[i,j]=\!\(\*SubscriptBox[\"x\", \"i\"]\)-\!\(\*SubscriptBox[\"x\", \"j\"]\) are differences between dual coordinates (or region momenta), defined by \!\(\*SubscriptBox[\"x\", 
RowBox[{\"i\", \"+\", \"1\"}]]\)-\!\(\*SubscriptBox[\"x\", \"i\"]\)=\!\(\*SubscriptBox[\"p\", \"i\"]\). ";


GGTs::usage="Mandelstam invariants. GGTs[i,j]=(\!\(\*SubscriptBox[\"x\", RowBox[{\"i\", \",\", \"j\"}]]\)\!\(\*SuperscriptBox[\")\", \"2\"]\)=(\!\(\*SubscriptBox[\"p\", \"i\"]\)+\!\(\*SubscriptBox[\"p\", 
RowBox[{\"i\", \"+\", \"1\"}]]\)+...+\!\(\*SubscriptBox[\"p\", \"j-1\"]\)\!\(\*SuperscriptBox[\")\", \"2\"]\)";


GGTsuperamp::usage="GGTsuperamp[n,k] is the \!\(\*FormBox[SuperscriptBox[\"N\", \"k\"],TraditionalForm]\)MHV superamplitude of n superfields, with the MHV superamplitude factored out, in terms of the R invariants.";


GGTr::usage="R invariants. \!\(\*FormBox[RowBox[{SubsuperscriptBox[\"R\",RowBox[{\"n\", \";\", \"v\", \";\", RowBox[{\"a\", \" \", \"b\"}]}], RowBox[{\"L\", \";\", \"U\"}]], \"=\",RowBox[{\"GGTr\", \"[\", RowBox[{\"n\", \",\", \"L\", \",\", \"U\", \",\", \"v\", \",\", \"a\", \",\", \"b\"}], \"]\"}]}],TraditionalForm]\)  with \!\(\*FormBox[RowBox[{\"L\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"L\", \"1\"], \",\", SubscriptBox[\"L\", \"2\"], \",\", \"...\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\"U\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"U\", \"1\"], \",\", SubscriptBox[\"U\", \"2\"], \",\", \" \", \"...\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\"v\", \" \", \"=\", \" \", RowBox[{\"{\", RowBox[{RowBox[{\"{\", RowBox[{SubscriptBox[\"v\", \"1\"], \",\", \" \", SubscriptBox[\"u\", \"1\"]}], \"}\"}], \",\", \" \", RowBox[{\"{\", RowBox[{SubscriptBox[\"v\", \"2\"], \",\", SubscriptBox[\"u\", \"2\"]}]}]}]}]}],TraditionalForm]\)}, ...}";


GGTtoSpinors::usage="GGTtoSpinors[GGTexpression] translates GGT expressions into a form compatible with the S@M package.";


GGTgluon::usage="GGTgluon[n,H] is the n-gluon amplitude with negative helicity gluons at positions \!\(\*FormBox[RowBox[{\"H\", \"=\",RowBox[{\"{\",RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", SubscriptBox[\"c\", \"3\"], \",\", \" \", \"...\"}]}]}],TraditionalForm]\)}.
H does not need to be ordered. For compact expressions one should use cyclic symmetry to put one gluon at position n.";


GGTfermion::usage="GGTfermion\!\(\*
StyleBox[\"[\", \"Text\"]\)\!\(\*
StyleBox[\"n\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\"G\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\"F\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\"aF\", \"Text\"]\)\!\(\*
StyleBox[\"]\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"is\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"the\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"n\", \"Text\"]\)\!\(\*
StyleBox[\"-\", \"Text\"]\)\!\(\*
StyleBox[\"parton\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"amplitude\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"with\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"negative\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"helicity\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"gluons\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"at\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"positions\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[FormBox[
RowBox[{\"G\", \"=\", 
RowBox[{\"{\", 
RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", \"...\", \",\", SubscriptBox[\"c\", \"m\"]}]}]}],
TraditionalForm], \"Text\"]\)}\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"positve\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"and\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"negative\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"helicity\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"gluinos\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"of\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"flavor\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*SubscriptBox[
StyleBox[\"A\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[
StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[
StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*
StyleBox[\"   \", \"Text\"]\)\!\(\*
StyleBox[\"F\", \"Text\"]\)\!\(\*
StyleBox[\"=\", \"Text\"]\)\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[
StyleBox[\"q\", \"Text\"], \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)\!\(\*
StyleBox[\"}\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\"...\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[
StyleBox[\"q\", \"Text\"], \"k\"]\),\!\(\*SubscriptBox[\"A\", \"k\"]\)\!\(\*
StyleBox[\"}\", \"Text\"]\)\!\(\*
StyleBox[\"}\", \"Text\"]\)\!\(\*
StyleBox[\",\", \"Text\"]\)\!\(\*
StyleBox[\" \", \"Text\"]\)\!\(\*
StyleBox[\"aF\", \"Text\"]\)\!\(\*
StyleBox[\"=\", \"Text\"]\)\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[
StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},...,\!\(\*
StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[
StyleBox[\"q\", \"Text\"], \"-\"], \"k\"]\),\!\(\*SubscriptBox[\"B\", \"k\"]\)}\!\(\*
StyleBox[\"}\", \"Text\"]\)\!\(\*
StyleBox[\".\", \"Text\"]\)";


GGTfermionS::usage="\*StyleBox[\(GGTf\!\(\*StyleBox[\"ermS\", \"Text\"]\)\)]\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", SubscriptBox[\"c\", \"3\"], \",\", \" \", \"...\"}]}]}],TraditionalForm], \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"fermions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"equal\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\) at positions  \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"  \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),...\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\)";


GGTnmhvgluon::usage="GGTnmhvgluon[n,a,b] is the simplified n-parton NMHV gluon amplitude
with negative-helicity gluons at positions a,b and n.";


GGTnmhv2ferm::usage="GGTnmhv2ferm[n,c,a,\!\(\*OverscriptBox[\"b\", \"_\"]\)] is the simplified n-parton NMHV two-fermion amplitude with negative-helicity gluons at positions c, n and a fermion/anti-fermion at positions a and \!\(\*OverscriptBox[\"b\", \"_\"]\).";


GGTnmhv4ferm::usage="GGTnmhv4ferm[n,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NMHV four-fermion amplitude
with a negative-helicity gluon at position n, two gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and two anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnmhv4fermS::usage="GGTnmhv4fermS[n,{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"a\", \"2\"]\)}},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\)}] is the simplified n-parton NMHV four-fermion amplitude 
with a negative-helicity gluon at position n and equally flavored fermions/anti-fermions positions \!\(\*SubscriptBox[\"a\", \"i\"]\) / \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnmhv6ferm::usage=\
"GGTnmhv6ferm[n,\!\(\*SubscriptBox[\"B\", \"3\"]\),{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)},{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NMHV six-fermion amplitude with three gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and three anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\). Note that \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"3\"]\)=n."


GGTnmhv6fermS::usage="GGTnmhv6fermS[n,{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"a\", \"3\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\)}] is the simplified n-parton NMHV six-fermion amplitude
with equally flavored fermions/anti-fermions at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) / \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\). Note that \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"3\"]\)=n";


GGTnnmhvgluon::usage="GGTnnmhvgluon[n,a,b,c] is the simplified n-parton NNMHV gluon amplitude
with negative-helicity gluons at positions a,b,c and n.";


GGTnnmhv2ferm::usage="GGTnnmhv2ferm[n,\!\(\*SubscriptBox[\"c\", \"1\"]\),\!\(\*SubscriptBox[\"c\", \"2\"]\),a,\!\(\*OverscriptBox[\"b\", \"_\"]\)] is the simplified n-parton NNMHV two-fermion amplitude with negative-helicity gluons at positions \!\(\*SubscriptBox[\"c\", \"1\"]\),\!\(\*SubscriptBox[\"c\", \"2\"]\),n and a fermion/anti-fermion at position a / \!\(\*OverscriptBox[\"b\", \"_\"]\).";


GGTnnmhv4ferm::usage="GGTnnmhv4ferm[n,c,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NNMHV four-fermion amplitude
with two negative-helicity gluons at positions c,n, two gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and two anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnnmhv4fermS::usage="GGTnnmhv4fermS[n,c,{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"a\", \"2\"]\)}},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\)}] is the simplified n-parton NNMHV four-fermion amplitude 
with two negative-helicity gluons at positions c,n and equally flavored fermions/anti-fermions at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) / \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnnmhv6ferm::usage="GGTnnmhv6ferm[n,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\),{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)},{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NNMHV six-fermion amplitude with one negative-helicity gluon at position n and three gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and three anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnnmhv6fermS::usage="GGTnnmhv6fermS[n,{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"a\", \"3\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"3\"]\)}] is the simplified n-parton NNMHV six-fermion amplitude
with one negative-helicity gluon at position n and equally flavored fermions/anti-fermions at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) / \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


Begin["Global`"];


GGTgenvar[P_List]:=Module[{N=Length[P],Psigma=P.{{{1,0},{0,1}},{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}},Psigmabar=P.{{{1,0},{0,1}},{{0,-1},{-1,0}},{{0,I},{-I,0}},{{-1,0},{0,1}}}},
Weyl=Module[{Pplus=Sqrt[P[[#,1]]+P[[#,4]]]},{Pplus,(P[[#,2]]+I P[[#,3]])/Pplus}]&/@Range[N];
WeylC=Weyl.{{0,-1},{1,0}};
rM=Table[If[i<=j,Total[Psigma[[Range[i,j-1]]]],-Total[Psigma[[Range[j,i-1]]]]],{i,N},{j,N}];
rMb=Table[If[i<=j,Total[Psigmabar[[Range[i,j-1]]]],-Total[Psigmabar[[Range[j,i-1]]]]],{i,N},{j,N}];]


SigmaProd[x_List]:=If[x=={},{{1,0},{0,1}},rM[[Sequence@@x[[1]]]].rMb[[Sequence@@x[[2]]]].SigmaProd[x[[3;;]]]]


GGTnumeric[expression_]:=expression/.{GGTs[i_,j_]:>Chop[Det[rM[[i,j]]]],GGTspaa[i_,j_]:>WeylC[[i]].Weyl[[j]],GGTspaa[i_,GGTx[a1_,b1_],GGTx[a2_,b2_],j_]:>WeylC[[i]].rM[[a1,b1]].rMb[[a2,b2]].Weyl[[j]],GGTx[i_,j_]->{i,j}}/.GGTspaa[i_,x__,j_]:>WeylC[[i]].SigmaProd[{x}].Weyl[[j]]


End[];


Begin["`Private`"];


Format[GGTx[q_,w_]]:=Subscript["x",q,w]
Format[GGTs[q_,w_]]:=Subscript["s",q,w]
Format[GGTspaa[a_,b_]]:=DisplayForm[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a],MakeBoxes["|"],MakeBoxes[b],"\[RightAngleBracket]"}]]
Format[GGTspaa[a_,X__,b_]]:=DisplayForm[RowBox[{"\[LeftAngleBracket]",Sequence@@Riffle[{MakeBoxes[a],X,MakeBoxes[b]},MakeBoxes["|"]],"\[RightAngleBracket]"}]]
Format[GGTspbb[a_,b_]]:=DisplayForm[RowBox[{"[",MakeBoxes[a],MakeBoxes["|"],MakeBoxes[b],"]"}]]
Format[GGTspbb[a_,X__,b_]]:=DisplayForm[RowBox[{"[",Sequence@@Riffle[{MakeBoxes[a],X,MakeBoxes[b]},MakeBoxes["|"]],"]"}]]
Format[GGTr[n_,x_List,y_List,v_List,a_,b_]]:=Subsuperscript["R",RowBox[{MakeBoxes[n],";",Sequence@@Riffle[MakeBoxes/@Flatten[{v,a,b}],","]}],RowBox[{Sequence@@Riffle[MakeBoxes/@x,","],If[x=={}&&y=={},"",";"],Sequence@@Riffle[MakeBoxes/@y,","]}]]//DisplayForm


GGTspAA[i_,j_]:=If[i==j,0,GGTspaa[i,j]]


GGTmhv[n_Integer,a_Integer,b_Integer]:=GGTspaa[a,b]^4/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]

GGTmhvbar[n_Integer,a_Integer,b_Integer]:=(-1)^n GGTspbb[a,b]^4/Times@@GGTspbb@@@Partition[Append[Range[n],1],2,1]

InvProd[n_Integer]:=1/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]


D1abc[n_Integer,a1_Integer,b1_Integer,a2_Integer,b2_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<a1<=b&&c<b1&&b<a2<=c<b2,GGTspaa[a,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],c],0]+If[a<a1<=b&&c<b1&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTs[a2,b2],0]+If[a<a1<=b&&c<b1&&a2<=b&&c<b2,GGTspaa[a,n] GGTspaa[b,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],GGTx[b1,a1],GGTx[n,b1],n],0]+If[a<a1<=b&&c<b1&&a2<=b<b2<=c,GGTspaa[a,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b],0]+If[a<a1<=b<b1<=c&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTs[a1,b1] GGTs[a2,b2],0]+If[a<a1<=b<b1<=c&&a2<=b<b2<=c,GGTspaa[n,a] GGTspaa[n,c] GGTs[a1,b1] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b],0]+If[a1<=a&&c<b1&&b<a2<=c<b2,GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],c],0]+If[a1<=a&&c<b1&&a<a2<=b&&c<b2,GGTspaa[c,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],a],0]+If[a1<=a&&c<b1&&b<a2&&b2<=c,GGTspaa[b,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTs[a2,b2],0]+If[a1<=a&&c<b1&&a<a2<=b<b2<=c,GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] (GGTspaa[b,c] GGTs[a2,b2] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a]+GGTspaa[a,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b]),0]+If[a1<=a&&c<b1&&a2<=a&&b<b2<=c,GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],c],0]+If[a1<=a&&c<b1&&a2<=a<b2<=b,GGTspaa[c,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],a],0]+If[a1<=a&&c<b1&&a<a2&&b2<=b,GGTspaa[b,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&b<a2,GGTspaa[c,n] GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[n,b1],n] GGTs[a1,b1] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&a<a2<=b<b2,GGTspaa[c,n] (GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTs[a2,b2]+GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b]),0]+If[a1<=a&&b<b1<=c&&a2<=a&&b<b2,GGTspaa[n,c] GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],GGTx[a1,b1],GGTx[n,a1],n],0]+If[a1<=a&&b<b1<=c&&a<a2&&b2<=b,GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&a2<=a<b2<=b,GGTspaa[n,c] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],a],0],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}] D1abc[n,a1,b1,a2,b2,abc[[1]],abc[[2]],abc[[3]]]]]

D2abc[n_Integer,a1_Integer,b1_Integer,a2_Integer,b2_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<a1<=b<b1<=c&&a2<=c<b2,GGTspaa[n,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a<a1<=b<b1<=c&&b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTs[a2,b2],0]+If[a<a1&&b1<=b&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[b,n] GGTspaa[c,n] GGTs[a2,b2] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&b<a2<=c<b2,GGTspaa[n,a] GGTspaa[b,n] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&a2<=b&&c<b2,GGTspaa[n,a] GGTspaa[b,c] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],n] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&a2<=b<b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,a2],GGTx[a2,b2],b] GGTs[a1,b1],0]+If[a1<=a&&b<b1<=c&&a2<=c<b2,GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],n] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a1<=a&&b<b1<=c&&b2<=c,GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],n] GGTspaa[c,n] GGTs[a2,b2],0]+If[a1<=a<b1<=b&&b<a2<=c<b2,GGTspaa[n,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a1<=a<b1<=b&&b<a2&&b2<=c,GGTspaa[n,b] GGTspaa[c,n] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTs[a2,b2],0]+If[a1<=a<b1<=b&&a2<=b&&c<b2,GGTspaa[c,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],n],0]+If[a1<=a<b1<=b&&a2<=b<b2<=c,GGTspaa[n,c] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,a2],GGTx[a2,b2],b],0],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}] D2abc[n,a1,b1,a2,b2,abc[[1]],abc[[2]],abc[[3]]]]]


GGTtoSpinors[expression_]:=expression/.GGTx[i_,j_]:>If[i<j,Plus@@Spinors`Sp/@Range[i,j-1],-Plus@@Spinors`Sp/@Range[j,i-1]]/.{GGTspaa[a__]->Spinors`Spaa[a],GGTspbb[a__]->Spinors`Spbb[a],GGTs[i_,j_]:>If[i<j,If[j==i+1,0,Spinors`s@@Range[i,j-1]],If[i==j,0,If[i==j+1,0,Spinors`s@@Range[j,i-1]]]]}


GGTsuperamp[n_Integer,k_Integer]:=If[k==0,1,Module[{X=Sum[Sum[Rh[n,1,{},{},{},a,b],{a,2,b-2}],{b,4,n-1}]},Do[X=X/.Rh[n,p,x_,y_,v_,a_,b_]:>GGTr[n,x,y,v,a,b]If[Length[v]==0,Sum[Sum[Rh[n,p+1,{},{},{},a1,b1],{a1,b+1,b1-2}],{b1,b+3,n-1}]+Sum[Rh[n,p+1,{a,b},{},{},b,b1],{b1,b+2,n-1}]+Sum[Sum[Rh[n,p+1,{},{},{{b,a}},a1,b1],{a1,a+1,b1-2}],{b1,a+3,b-1}]+Sum[Rh[n,p+1,{},{a,b},{{b,a}},a1,b],{a1,a+1,b-2}],Sum[Sum[Sum[Rh[n,p+1,If[a1==v[[m+1,1]],Flatten[Append[v[[1;;m]],{v[[m+1,2]],v[[m+1,1]]}]],{}],If[b1==v[[m,1]],Flatten[Append[v[[1;;m-1]],{v[[m,2]],v[[m,1]]}]],{}],v[[1;;m]],a1,b1],{a1,v[[m+1,1]],b1-2}],{b1,v[[m+1,1]]+2,v[[m,1]]}],{m,1,Length[v]-1}]+Sum[Sum[Rh[n,p+1,If[a1==b,Flatten[Append[v,{a,b}]],{}],If[b1==v[[-1,1]],Flatten[Append[v[[1;;-2]],{v[[-1,2]],v[[-1,1]]}]],{}],v,a1,b1],{a1,b,b1-2}],{b1,b+2,v[[-1,1]]}]+Sum[Sum[Rh[n,p+1,If[a1==v[[1,1]],{v[[1,2]],v[[1,1]]},{}],{},{},a1,b1],{a1,v[[1,1]],b1-2}],{b1,v[[1,1]]+2,n-1}]+Sum[Sum[Rh[n,p+1,{},If[b1==b,Flatten[Append[v,{a,b}]],{}],Append[v,{b,a}],a1,b1],{a1,a+1,b1-2}],{b1,a+3,b}]],{p,k-1}];X=X/.Rh[n,k,z__]-> GGTr[n,z];X]]


M0[n_,i_,vu_List,a_,b_]:=If[Length[vu]==0,If[a-1<i<n,If[i<b,GGTspaa[n,GGTx[n,b],GGTx[b,a],i],-GGTs[a,b]GGTspaa[n,i]],0],Module[{Xij={n,GGTx[n,vu[[1,1]]],GGTx@@@Partition[Flatten[vu],2,1]}},If[vu[[-1,2]]-1<i<b,If[i<a,-GGTs[a,b]GGTspaa@@Flatten[{Xij,i}],GGTspaa@@Flatten[{Xij,GGTx[vu[[-1,2]],a],GGTx[a,b],i}]],0]]]


GGTtildeR[n_Integer,x_List,y_List,v_List,a_Integer,b_Integer]:=If[Length[v]==0,(If[Length[x]==0,GGTspaa[a,a-1],GGTspaa@@Flatten[{a,GGTx[x[[1]],x[[2]]],GGTx[n,x[[1]]],n}]]GGTspaa[b,b-1])/(GGTs[a,b]GGTspaa[n,GGTx[n,a],GGTx[a,b],b]GGTspaa[n,GGTx[n,a],GGTx[a,b],b-1]GGTspaa[n,GGTx[n,b],GGTx[b,a],a]If[Length[x]==0,GGTspaa[n,GGTx[n,b],GGTx[b,a],a-1],GGTspaa[n,GGTx[n,b],GGTx[b,a],GGTx[x[[1]],x[[2]]],GGTx[n,x[[1]]],n]]),Module[{Xij={n,GGTx[n,v[[1,1]]],GGTx@@@Partition[Flatten[v],2,1]}},1/(GGTs[a,b]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],a],GGTx[a,b],b-1}]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],b],GGTx[b,a],a}])If[Length[x]==0,If[Length[y]==0,(GGTspaa[a,a-1]GGTspaa[b,b-1])/(GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],a],GGTx[a,b],b}]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],b],GGTx[b,a],a-1}]),Module[{U=GGTx@@@Partition[y,2,1]},(GGTspaa[a,a-1]GGTspaa@@Flatten[{n,GGTx[n,y[[1]]],U,b-1}])/(GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],a],GGTx[a,b],Reverse[U],GGTx[n,y[[1]]],n}]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],b],GGTx[b,a],a-1}])]],If[Length[y]==0,Module[{L={Reverse[GGTx@@@Partition[x,2,1]],GGTx[n,x[[1]]],n}},(GGTspaa@@Flatten[{a,L}]GGTspaa[b,b-1])/(GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],a],GGTx[a,b],b}]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],b],GGTx[b,a],L}])],Module[{L={Reverse[GGTx@@@Partition[x,2,1]],GGTx[n,x[[1]]],n},U=GGTx@@@Partition[y,2,1]},(GGTspaa@@Flatten[{a,L}]GGTspaa@@Flatten[{n,GGTx[n,y[[1]]],U,b-1}])/(GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],a],GGTx[a,b],Reverse[U],GGTx[n,y[[1]]],n}]GGTspaa@@Flatten[{Xij,GGTx[v[[-1,2]],b],GGTx[b,a],L}])]]]]]


GGTgluon[n_Integer,H_List]:=Module[{k=Length[H]-2,ll=Sort[H][[-2;;]]},InvProd[n]If[k==0,GGTspaa[H[[1]],H[[2]]]^4,Module[{X=GGTsuperamp[n,k]},X=Expand[X/.GGTr[n,x_,y_,z__]->GGTtildeR[n,x,y,z]Delta[z]]//.Delta[x__]Delta[y__]->Delta[x,y]/.Delta[y__]->Delta[{y}];X=X/.Delta[y_]:> Det[Append[Append[Table[M0[n,H[[j]],y[[3i-2]],y[[3i-1]],y[[3i]]],{i,k},{j,k+2}],Table[GGTspAA[ll[[2]],H[[i]]],{i,k+2}]],Table[GGTspAA[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k+2}]]]^4]]]


GGTfermion[n_Integer,gluon_List,ferm_List,aferm_List]:=Module[{k=Length[gluon]+2Length[ferm],p=Length[gluon]+Length[ferm]-2,m=Length[ferm],H=Flatten[Append[gluon,{aferm[[All,1]],ferm[[All,1]]}]]},InvProd[n](-1)^(m (m+1)/2) Signature[H[[-2m;;]]]Module[{X=GGTsuperamp[n,p],ll=Sort[H][[-2;;]],P=Permutations[Range[m]]},X=Expand[X/.GGTr[n,x_,y_,z__]->GGTtildeR[n,x,y,z]Delta[z]]//.Delta[x__]Delta[y__]->Delta[x,y]/.Delta[y__]->Delta[{y}]/.Delta[y_]:> Delta[Append[Append[Table[M0[n,H[[j]],y[[3i-2]],y[[3i-1]],y[[3i]]],{i,p},{j,k}],Table[GGTspAA[ll[[2]],H[[i]]],{i,k}]],Table[GGTspAA[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]]];If[p==0,X=X Delta[Append[{Table[GGTspAA[ll[[2]],H[[i]]],{i,k}]},Table[GGTspAA[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]]]];X=X/.Delta[M_]:>Det[M[[All,;;p+2]]]^(4-m) Sum[Signature[P[[i]]]Product[KroneckerDelta[ferm[[j,2]],aferm[[P[[i,j]],2]]]Det[ReplacePart[Transpose[M],{k-2m+P[[i,j]]}-> M[[All,p+2+j]]][[;;p+2]]],{j,m}],{i,m!}]]]

GGTfermionS[n_Integer,gluon_List,ferm_List,aferm_List]:=Module[{k=Length[gluon]+2Length[ferm],p=Length[gluon]+Length[ferm]-2,m=Length[ferm],H=Flatten[Append[gluon,{aferm,ferm}]]},InvProd[n](-1)^(m (m+1)/2) Signature[H[[-2m;;]]]Module[{X=GGTsuperamp[n,p],ll=Sort[H][[-2;;]]},X=Expand[X/.GGTr[n,x_,y_,z__]->GGTtildeR[n,x,y,z]Delta[z]]//.Delta[x__]Delta[y__]->Delta[x,y]/.Delta[y__]->Delta[{y}]/.Delta[y_]:> Delta[Append[Append[Table[M0[n,H[[j]],y[[3i-2]],y[[3i-1]],y[[3i]]],{i,p},{j,k}],Table[GGTspAA[ll[[2]],H[[i]]],{i,k}]],Table[GGTspAA[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]]];If[p==0,X=X Delta[Append[{Table[GGTspAA[ll[[2]],H[[i]]],{i,k}]},Table[GGTspAA[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]]]];X=X/.Delta[M_]:>Det[M[[All,;;p+2]]]^3 Det[Drop[Transpose[M],{k-2m+1,k-m}]]]]


Dab[n_Integer,s_Integer,t_Integer,a_Integer,b_Integer]:=If[a<=b,If[a<s,If[s<=b,If[b<t,GGTspaa[n,a]GGTspaa[n,GGTx[n,t],GGTx[t,s],b],GGTspaa[a,n]GGTspaa[n,b] GGTs[s,t]],0],If[a<t,If[b<t,GGTspaa[n,GGTx[n,t],GGTx[t,s],n]GGTspaa[b,a],GGTspaa[n,GGTx[n,s],GGTx[s,t],a]GGTspaa[n,b]],0]],-Dab[n,s,t,b,a]]

Dabc[n_Integer,s_Integer,t_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<s,If[b<s,If[s<=c,If[c<t,GGTspaa[a,b]GGTspaa[n,GGTx[n,t],GGTx[t,s],c],GGTspaa[n,c]GGTspaa[b,a] GGTs[s,t]],0],If[b<t,If[c<t,GGTspaa[c,b]GGTspaa[n,GGTx[n,t],GGTx[t,s],a],GGTspaa[c,a]GGTspaa[n,GGTx[n,t],GGTx[t,s],b]-GGTspaa[n,c]GGTspaa[a,b] GGTs[s,t]],GGTspaa[n,a]GGTspaa[b,c] GGTs[s,t]]],If[a<t,If[b<t,If[c<t,0,-GGTspaa[b,a]GGTspaa[n,GGTx[n,s],GGTx[s,t],c]],GGTspaa[c,b]GGTspaa[n,GGTx[n,s],GGTx[s,t],a]],0]],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}]Dabc[n,s,t,abc[[1]],abc[[2]],abc[[3]]]]]


GGTnmhvgluon[n_Integer,a_Integer,b_Integer]:=1/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,a,b])^4,{s,2,t-2}],{t,4,n-1}]


GGTnmhv2ferm[n_Integer,c_Integer,a_Integer,b_Integer]:=Sign[b-a]/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t]Dab[n,s,t,a,c] (Dab[n,s,t,b,c])^3,{s,2,t-2}],{t,4,n-1}]


GGTnmhv4ferm[n_Integer,a_List,b_List]:=Signature[{a[[1,1]],b[[1,1]],a[[2,1]],b[[2,1]]}]/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,b[[1,1]],b[[2,1]]])^2(KroneckerDelta[a[[1,2]],b[[1,2]]]KroneckerDelta[a[[2,2]],b[[2,2]]]Dab[n,s,t,a[[1,1]],b[[2,1]]]Dab[n,s,t,b[[1,1]],a[[2,1]]]-KroneckerDelta[a[[1,2]],b[[2,2]]]KroneckerDelta[a[[2,2]],b[[1,2]]]Dab[n,s,t,a[[2,1]],b[[2,1]]]Dab[n,s,t,b[[1,1]],a[[1,1]]]),{s,2,t-2}],{t,4,n-1}]

GGTnmhv4fermS[n_Integer,a_List,b_List]:=Signature[{a[[1]],b[[1]],a[[2]],b[[2]]}]/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,b[[1]],b[[2]]])^3 Dab[n,s,t,a[[1]],a[[2]]],{s,2,t-2}],{t,4,n-1}]


GGTnmhv6ferm[n_Integer,B_,a_List,b_List]:=Signature[{a[[1,1]],b[[1,1]],a[[2,1]],b[[2,1]],a[[3,1]],n}]/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t]Dab[n,s,t,b[[1,1]],b[[2,1]]]Module[{P=Permutations[Range[3]]},Sum[Signature[P[[i]]]KroneckerDelta[a[[P[[i,1]],2]],b[[1,2]]]KroneckerDelta[a[[P[[i,2]],2]],b[[2,2]]]KroneckerDelta[a[[P[[i,3]],2]],B]Dab[n,s,t,a[[P[[i,1]],1]],b[[2,1]]]Dab[n,s,t,b[[1,1]],a[[P[[i,2]],1]]]Dabc[n,s,t,b[[1,1]],b[[2,1]],a[[P[[i,3]],1]]],{i,6}]],{s,2,t-2}],{t,4,n-1}]

GGTnmhv6fermS[n_Integer,a_List,b_List]:=Signature[{a[[1]],b[[1]],a[[2]],b[[2]],a[[3]],n}]/Times@@GGTspaa@@@Partition[Append[Range[n],1],2,1]Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,b[[1]],b[[2]]])^3Dabc[n,s,t,a[[1]],a[[2]],a[[3]]],{s,2,t-2}],{t,4,n-1}]


GGTnnmhvgluon[n_Integer,a_Integer,b_Integer,c_Integer]:=Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]


GGTnnmhv2ferm[n_Integer,a_Integer,b_Integer,p_Integer,q_Integer]:=Sign[q-p]Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,a,b,p]D1abc[n,a1,b1,a2,b2,a,b,q]^3GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,a,b,p]D2abc[n,a1,b1,a2,b2,a,b,q]^3GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]


GGTnnmhv4ferm[n_Integer,c_Integer,a_List,b_List]:=Signature[{a[[1,1]],b[[1,1]],a[[2,1]],b[[2,1]]}]Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,c,b[[1,1]],b[[2,1]]]^2(KroneckerDelta[a[[1,2]],b[[1,2]]]KroneckerDelta[a[[2,2]],b[[2,2]]]D1abc[n,a1,b1,a2,b2,c,a[[1,1]],b[[2,1]]]D1abc[n,a1,b1,a2,b2,c,b[[1,1]],a[[2,1]]]-KroneckerDelta[a[[2,2]],b[[1,2]]]KroneckerDelta[a[[1,2]],b[[2,2]]]D1abc[n,a1,b1,a2,b2,c,a[[2,1]],b[[2,1]]]D1abc[n,a1,b1,a2,b2,c,b[[1,1]],a[[1,1]]])GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,c,b[[1,1]],b[[2,1]]]^2(KroneckerDelta[a[[1,2]],b[[1,2]]]KroneckerDelta[a[[2,2]],b[[2,2]]]D2abc[n,a1,b1,a2,b2,c,a[[1,1]],b[[2,1]]]D2abc[n,a1,b1,a2,b2,c,b[[1,1]],a[[2,1]]]-KroneckerDelta[a[[2,2]],b[[1,2]]]KroneckerDelta[a[[1,2]],b[[2,2]]]D2abc[n,a1,b1,a2,b2,c,a[[2,1]],b[[2,1]]]D2abc[n,a1,b1,a2,b2,c,b[[1,1]],a[[1,1]]])GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]

GGTnnmhv4fermS[n_Integer,c_Integer,a_List,b_List]:=Signature[{a[[1]],b[[1]],a[[2]],b[[2]]}]Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,c,a[[1]],a[[2]]]D1abc[n,a1,b1,a2,b2,c,b[[1]],b[[2]]]^3GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,c,a[[1]],a[[2]]]D2abc[n,a1,b1,a2,b2,c,b[[1]],b[[2]]]^3GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]


GGTnnmhv6ferm[n_Integer,a_List,b_List]:=Signature[{a[[1,1]],b[[1,1]],a[[2,1]],b[[2,1]],a[[3,1]],b[[3,1]]}]Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,b[[1,1]],b[[2,1]],b[[3,1]]]Module[{P=Permutations[Range[3]]},Sum[Signature[P[[i]]]KroneckerDelta[a[[P[[i,1]],2]],b[[1,2]]]KroneckerDelta[a[[P[[i,2]],2]],b[[2,2]]]KroneckerDelta[a[[P[[i,3]],2]],b[[3,2]]]D1abc[n,a1,b1,a2,b2,a[[P[[i,1]],1]],b[[2,1]],b[[3,1]]]D1abc[n,a1,b1,a2,b2,b[[1,1]],a[[P[[i,2]],1]],b[[3,1]]]D1abc[n,a1,b1,a2,b2,b[[1,1]],b[[2,1]],a[[P[[i,3]],1]]],{i,6}]]GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,b[[1,1]],b[[2,1]],b[[3,1]]]Module[{P=Permutations[Range[3]]},Sum[Signature[P[[i]]]KroneckerDelta[a[[P[[i,1]],2]],b[[1,2]]]KroneckerDelta[a[[P[[i,2]],2]],b[[2,2]]]KroneckerDelta[a[[P[[i,3]],2]],b[[3,2]]]D2abc[n,a1,b1,a2,b2,a[[P[[i,1]],1]],b[[2,1]],b[[3,1]]]D2abc[n,a1,b1,a2,b2,b[[1,1]],a[[P[[i,2]],1]],b[[3,1]]]D2abc[n,a1,b1,a2,b2,b[[1,1]],b[[2,1]],a[[P[[i,3]],1]]],{i,6}]]GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]

GGTnnmhv6fermS[n_Integer,a_List,b_List]:=Signature[{a[[1]],b[[1]],a[[2]],b[[2]],a[[3]],b[[3]]}]Sum[Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[Sum[D1abc[n,a1,b1,a2,b2,a[[1]],a[[2]],a[[3]]]D1abc[n,a1,b1,a2,b2,b[[1]],b[[2]],b[[3]]]^3GGTtildeR[n,{},If[b2==b1,{a1,b1},{}],{{b1,a1}},a2,b2],{a2,a1+1,b2-2}],{b2,a1+3,b1}]+Sum[Sum[D2abc[n,a1,b1,a2,b2,a[[1]],a[[2]],a[[3]]]D2abc[n,a1,b1,a2,b2,b[[1]],b[[2]],b[[3]]]^3GGTtildeR[n,If[a2==b1,{a1,b1},{}],{},{},a2,b2],{a2,b1,b2-2}],{b2,b1+2,n-1}]),{a1,2,b1-2}],{b1,4,n-1}]InvProd[n]


End[];
EndPackage[];


Print["\n-----  Gluon-Gluino-Trees  -----\n
Version:\t GGT 1.1\t (3-Nov-2010)\n
Authors: Lance Dixon, Johannes Henn, Jan Plefka, Theodor Schuster\n\nA list of all provided functions is stored in the variable $GGTfunctions"];


==> anc/GGT_example.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    132236,       3548]
NotebookOptionsPosition[    122699,       3247]
NotebookOutlinePosition[    126643,       3359]
CellTagsIndexPosition[    125610,       3332]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "GGT.m"}]}], "Input",
 CellChangeTimes->{{3.495944585824813*^9, 3.495944617574991*^9}, {
   3.495947726406354*^9, 3.4959477265158854`*^9}, 3.495952471773176*^9, {
   3.495979328959572*^9, 3.495979329247141*^9}, {3.496036436073791*^9, 
   3.496036437105839*^9}, 3.496037701028104*^9, {3.4960399169095716`*^9, 
   3.496039917044944*^9}, {3.496040137443508*^9, 3.496040137665872*^9}, {
   3.496045522718115*^9, 3.496045542979046*^9}, {3.49607387134247*^9, 
   3.496073871470653*^9}, {3.4961244714550467`*^9, 3.49612447160102*^9}, {
   3.496141275246705*^9, 3.496141275325696*^9}, {3.496380051509444*^9, 
   3.496380051797579*^9}, {3.496465238452794*^9, 3.496465238581688*^9}, {
   3.496472147063511*^9, 3.496472158367373*^9}}],

Cell[BoxData["\<\"\\n-----  Gluon-Gluino-Trees  -----\\n\\nVersion:\\t GGT \
1.1\\t (3-Nov-2010)\\n\\nAuthors: Lance Dixon, Johannes Henn, Jan Plefka, \
Theodor Schuster\\n\\nA list of all provided functions is stored in the \
variable $GGTfunctions\"\>"], "Print",
 CellChangeTimes->{3.4960455436722527`*^9, 3.496073871974824*^9, 
  3.496124472112718*^9, 3.4961412765886793`*^9, 3.496380052247448*^9, 
  3.4964652397027273`*^9, 3.496472159365698*^9, 3.496496912847541*^9, 
  3.497788357561354*^9, 3.497792366661874*^9, 3.498820136490244*^9, 
  3.498820994560583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["$GGTfunctions"], "Input",
 CellChangeTimes->{{3.496036476677092*^9, 3.496036480124136*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"GGTfermion\"\>", ",", "\<\"GGTfermionS\"\>", 
   ",", "\<\"GGTgenvar\"\>", ",", "\<\"GGTgluon\"\>", 
   ",", "\<\"GGTnmhv2ferm\"\>", ",", "\<\"GGTnmhv4ferm\"\>", 
   ",", "\<\"GGTnmhv4fermS\"\>", ",", "\<\"GGTnmhv6ferm\"\>", 
   ",", "\<\"GGTnmhv6fermS\"\>", ",", "\<\"GGTnmhvgluon\"\>", 
   ",", "\<\"GGTnnmhv2ferm\"\>", ",", "\<\"GGTnnmhv4ferm\"\>", 
   ",", "\<\"GGTnnmhv4fermS\"\>", ",", "\<\"GGTnnmhv6ferm\"\>", 
   ",", "\<\"GGTnnmhv6fermS\"\>", ",", "\<\"GGTnnmhvgluon\"\>", 
   ",", "\<\"GGTnumeric\"\>", ",", "\<\"GGTr\"\>", ",", "\<\"GGTs\"\>", 
   ",", "\<\"GGTspaa\"\>", ",", "\<\"GGTsuperamp\"\>", 
   ",", "\<\"GGTtoSpinors\"\>", ",", "\<\"GGTx\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.496036480552648*^9, 3.4960377028232117`*^9, 
  3.496037853756051*^9, 3.4960380757721033`*^9, 3.4960387091882353`*^9, 
  3.496039070715023*^9, 3.4960391621328993`*^9, 3.496039192409463*^9, 
  3.496039918532105*^9, 3.496040144236742*^9, 3.496045550802774*^9, 
  3.4964721646036863`*^9, 3.496496920070765*^9, 3.497788365375047*^9, 
  3.498820149740555*^9, 3.498820998761815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTspaa"}]], "Input",
 CellChangeTimes->{{3.496038623667162*^9, 3.4960386315176764`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTspaa[a,\!\(\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\),...,\!\(\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\),b] denotes spinor \
products <a|\!\(\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\)|...|\!\(\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\)|b>, with m \
even.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.49649695043396*^9},
 CellTags->"Info3496504150-9575102"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTx"}]], "Input",
 CellChangeTimes->{{3.496038650645793*^9, 3.496038652285569*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTx[i,j]=\!\(\*SubscriptBox[\\\"x\\\", \
\\\"i\\\"]\)-\!\(\*SubscriptBox[\\\"x\\\", \\\"j\\\"]\) are differences \
between dual coordinates (or region momenta), defined by \
\!\(\*SubscriptBox[\\\"x\\\", \\nRowBox[{\\\"i\\\", \\\"+\\\", \
\\\"1\\\"}]]\)-\!\(\*SubscriptBox[\\\"x\\\", \\\"i\\\"]\)=\!\(\*SubscriptBox[\
\\\"p\\\", \\\"i\\\"]\). \"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496955735173*^9},
 CellTags->"Info3496504155-2358992"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTs"}]], "Input",
 CellChangeTimes->{{3.4960387537656307`*^9, 3.496038754805601*^9}}],

Cell[BoxData[
 StyleBox["\<\"Mandelstam invariants. \
GGTs[i,j]=(\!\(\*SubscriptBox[\\\"x\\\", RowBox[{\\\"i\\\", \\\",\\\", \
\\\"j\\\"}]]\)\!\(\*SuperscriptBox[\\\")\\\", \
\\\"2\\\"]\)=(\!\(\*SubscriptBox[\\\"p\\\", \
\\\"i\\\"]\)+\!\(\*SubscriptBox[\\\"p\\\", \\nRowBox[{\\\"i\\\", \\\"+\\\", \
\\\"1\\\"}]]\)+...+\!\(\*SubscriptBox[\\\"p\\\", \
\\\"j-1\\\"]\)\!\(\*SuperscriptBox[\\\")\\\", \\\"2\\\"]\)\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496957570023*^9},
 CellTags->"Info3496504157-1433779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTsuperamp"}]], "Input",
 CellChangeTimes->{{3.496039226917308*^9, 3.496039229840569*^9}, {
  3.496472189059146*^9, 3.496472189263584*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTsuperamp[n,k] is the \
\!\(\*FormBox[SuperscriptBox[\\\"N\\\", \\\"k\\\"],TraditionalForm]\)MHV \
superamplitude of n superfields, with the MHV superamplitude factored out, in \
terms of the R invariants.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.49649696020776*^9},
 CellTags->"Info3496504159-9034712"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTr"}]], "Input",
 CellChangeTimes->{{3.496039288481865*^9, 3.496039290326359*^9}}],

Cell[BoxData[
 StyleBox["\<\"R invariants. \
\!\(\*FormBox[RowBox[{SubsuperscriptBox[\\\"R\\\",RowBox[{\\\"n\\\", \
\\\";\\\", \\\"v\\\", \\\";\\\", RowBox[{\\\"a\\\", \\\" \\\", \\\"b\\\"}]}], \
RowBox[{\\\"L\\\", \\\";\\\", \\\"U\\\"}]], \\\"=\\\",RowBox[{\\\"GGTr\\\", \
\\\"[\\\", RowBox[{\\\"n\\\", \\\",\\\", \\\"L\\\", \\\",\\\", \\\"U\\\", \
\\\",\\\", \\\"v\\\", \\\",\\\", \\\"a\\\", \\\",\\\", \\\"b\\\"}], \
\\\"]\\\"}]}],TraditionalForm]\)  with \!\(\*FormBox[RowBox[{\\\"L\\\", \\\"=\
\\\", RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"L\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"L\\\", \\\"2\\\"], \\\",\\\", \
\\\"...\\\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\\\"U\\\", \\\"=\
\\\", RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"U\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"U\\\", \\\"2\\\"], \\\",\\\", \\\" \\\", \
\\\"...\\\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\\\"v\\\", \\\" \
\\\", \\\"=\\\", \\\" \\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"v\\\", \\\"1\\\"], \\\",\\\", \\\" \\\", \
SubscriptBox[\\\"u\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\",\\\", \\\" \\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\",\\\", \
SubscriptBox[\\\"u\\\", \\\"2\\\"]}]}]}]}]}],TraditionalForm]\)}, ...}\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496962314147*^9},
 CellTags->"Info3496504162-2329912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTtoSpinors"}]], "Input",
 CellChangeTimes->{{3.496039299670042*^9, 3.496039304297802*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTtoSpinors[GGTexpression] translates GGT expressions into a \
form compatible with the S@M package.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496964938966*^9},
 CellTags->"Info3496504164-1678695"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTgluon"}]], "Input",
 CellChangeTimes->{{3.496039328762938*^9, 3.496039331784623*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTgluon[n,H] is the n-gluon amplitude with negative helicity \
gluons at positions \!\(\*FormBox[RowBox[{\\\"H\\\", \
\\\"=\\\",RowBox[{\\\"{\\\",RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\
\\\", SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"c\\\", \
\\\"3\\\"], \\\",\\\", \\\" \\\", \\\"...\\\"}]}]}],TraditionalForm]\)}.\\nH \
does not need to be ordered. For compact expressions one should use cyclic \
symmetry to put one gluon at position n.\"\>", "MSG"]], "Print", "PrintUsage",
 
 CellChangeTimes->{3.496496968023466*^9},
 CellTags->"Info3496504167-8857766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTfermion"}]], "Input",
 CellChangeTimes->{{3.496039387599558*^9, 3.49603939014605*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTfermion\!\(\*\\nStyleBox[\\\"[\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"n\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\",\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"G\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"F\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"aF\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"]\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"is\\\", \\\"Text\\\"]\)\!\(\*\
\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"the\\\", \\\"Text\
\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"n\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"-\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"parton\\\", \\\"Text\\\"]\)\!\
\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"with\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\
\*\\nStyleBox[\\\"negative\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"gluons\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\
\(\*\\nStyleBox[\\\"at\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"positions\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[FormBox[\\nRowBox[{\\\"G\\\", \\\"=\\\", \
\\nRowBox[{\\\"{\\\", \\nRowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \
\\\",\\\", SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],\\nTraditionalForm], \
\\\"Text\\\"]\)}\!\(\*\\nStyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"positve\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"and\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"negative\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\
\!\(\*\\nStyleBox[\\\"helicity\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"gluinos\\\", \\\"Text\\\"]\)\!\(\*\
\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"of\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"flavor\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \\\"Text\\\"]\)\!\
\(\*SubscriptBox[\\nStyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at positions \
\!\(\*SubscriptBox[\\nStyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\nStyleBox[\\\"q\\\", \\\"Text\
\\\"], \\\"-\\\"], \\\"i\\\"]\)\!\(\*\\nStyleBox[\\\"   \\\", \\\"Text\\\"]\)\
\!\(\*\\nStyleBox[\\\"F\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"=\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"{\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"{\\\", \\\"Text\\\"]\)\!\(\*SubscriptBox[\\nStyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\)\!\(\*\\nStyleBox[\\\"}\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"...\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[\\nStyleBox[\\\"q\\\", \\\"Text\\\"], \\\"k\
\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"k\\\"]\)\!\(\*\\nStyleBox[\\\"}\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"}\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\",\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"aF\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"=\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\
\\\"{\\\", \\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[\\nStyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"1\\\
\"]\)},...,\!\(\*\\nStyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[\\nStyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"k\\\
\"]\)}\!\(\*\\nStyleBox[\\\"}\\\", \
\\\"Text\\\"]\)\!\(\*\\nStyleBox[\\\".\\\", \\\"Text\\\"]\)\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496969794909*^9},
 CellTags->"Info3496504169-9813505"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTfermionS"}]], "Input",
 CellChangeTimes->{3.49603956341446*^9}],

Cell[BoxData[
 StyleBox["\<\"\*StyleBox[\(GGTf\!\(\*StyleBox[\\\"ermS\\\", \
\\\"Text\\\"]\)\)]\!\(\*StyleBox[\\\"[\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"]\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"the\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"n\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"-\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"at\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"positions\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\
\(\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"c\\\", \
\\\"3\\\"], \\\",\\\", \\\" \\\", \\\"...\\\"}]}]}],TraditionalForm], \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"and\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"fermions\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"of\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"equal\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"flavor\\\", \\\"Text\\\"]\) at positions  \
\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\)\!\(\*StyleBox[\\\"  \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\),...\!\(\*StyleBox[\\\"}\\\", \\\"Text\
\\\"]\)\!\(\*StyleBox[\\\".\\\", \\\"Text\\\"]\)\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.496496971500822*^9},
 CellTags->"Info3496504171-1287450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhvgluon"}]], "Input",
 CellChangeTimes->{{3.496039576311284*^9, 3.496039581019508*^9}, {
  3.496472204896002*^9, 3.4964722057275963`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhvgluon[n,a,b] is the simplified n-parton NMHV gluon \
amplitude\\nwith negative-helicity gluons at positions a,b and n.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.4964969741393967`*^9},
 CellTags->"Info3496504173-3029906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhvgluon"}]], "Input",
 CellChangeTimes->{3.4964722152343397`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhvgluon[n,a,b,c] is the simplified n-parton NNMHV gluon \
amplitude\\nwith negative-helicity gluons at positions a,b,c and n.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496976079337*^9},
 CellTags->"Info3496504175-1404605"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv2ferm"}]], "Input",
 CellChangeTimes->{{3.496039593592251*^9, 3.496039596332553*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv2ferm[n,c,a,\!\(\*OverscriptBox[\\\"b\\\", \
\\\"_\\\"]\)] is the simplified n-parton NMHV two-fermion amplitude with \
negative-helicity gluons at positions c, n and a fermion/anti-fermion at \
positions a and \!\(\*OverscriptBox[\\\"b\\\", \\\"_\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496978193884*^9},
 CellTags->"Info3496504177-2374626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv4ferm"}]], "Input",
 CellChangeTimes->{{3.496039725120013*^9, 3.496039726813398*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv4ferm[n,{{\!\(\*SubscriptBox[\\\"a\\\", \\\"1\\\"]\),\!\
\(\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\)},{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"2\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\)}}] is the simplified \
n-parton NMHV four-fermion amplitude\\nwith a negative-helicity gluon at \
position n, two gluinos of flavors \!\(\*SubscriptBox[\\\"A\\\", \\\"i\\\"]\) \
at positions \!\(\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\) and two anti-gluinos \
of flavors \!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at positions \
\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\"i\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.4964969804354362`*^9},
 CellTags->"Info3496504180-9235945"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv4fermS"}]], "Input",
 CellChangeTimes->{{3.4960397891085443`*^9, 3.496039789317424*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv4fermS[n,{\!\(\*SubscriptBox[\\\"a\\\", \\\"1\\\"]\),\!\
\(\*SubscriptBox[\\\"a\\\", \\\"2\\\"]\)}},{\!\(\*SubscriptBox[OverscriptBox[\
\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\)}] is the simplified n-parton NMHV four-fermion amplitude \\nwith \
a negative-helicity gluon at position n and equally flavored \
fermions/anti-fermions positions \!\(\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\) / \
\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\"i\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.4964969821026506`*^9},
 CellTags->"Info3496504181-9667318"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv6ferm"}]], "Input",
 CellChangeTimes->{{3.496039838079793*^9, 3.496039838612781*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv6ferm[n,\!\(\*SubscriptBox[\\\"B\\\", \\\"3\\\"]\),{{\!\
\(\*SubscriptBox[\\\"a\\\", \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\)},{\!\(\*SubscriptBox[\\\"a\\\", \\\"2\\\"]\),\!\(\*SubscriptBox[\
\\\"A\\\", \\\"2\\\"]\)},{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"3\\\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\)}}] is the simplified \
n-parton NMHV six-fermion amplitude with three gluinos of flavors \
\!\(\*SubscriptBox[\\\"A\\\", \\\"i\\\"]\) at positions \!\(\*SubscriptBox[\\\
\"a\\\", \\\"i\\\"]\) and three anti-gluinos of flavors \!\(\*SubscriptBox[\\\
\"B\\\", \\\"i\\\"]\) at positions \
\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\"i\\\"]\). Note \
that \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"3\\\"]\)=n.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.49649698377348*^9},
 CellTags->"Info3496504183-2224439"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv6fermS"}]], "Input",
 CellChangeTimes->{{3.4960398757025537`*^9, 3.4960398762768373`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv6fermS[n,{\!\(\*SubscriptBox[\\\"a\\\", \\\"1\\\"]\),\!\
\(\*SubscriptBox[\\\"a\\\", \\\"2\\\"]\),\!\(\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\)}] is the simplified n-parton NMHV six-fermion amplitude\\nwith \
equally flavored fermions/anti-fermions at positions \!\(\*SubscriptBox[\\\"a\
\\\", \\\"i\\\"]\) / \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\). Note that \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \
\\\"_\\\"], \\\"3\\\"]\)=n\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496985612526*^9},
 CellTags->"Info3496504185-5263268"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv2ferm"}]], "Input",
 CellChangeTimes->{{3.496045653096095*^9, 3.496045656041752*^9}, {
   3.4960457303107347`*^9, 3.496045733613326*^9}, 3.49604576788803*^9, {
   3.496472236668189*^9, 3.49647224254113*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv2ferm[n,\!\(\*SubscriptBox[\\\"c\\\", \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"c\\\", \
\\\"2\\\"]\),a,\!\(\*OverscriptBox[\\\"b\\\", \\\"_\\\"]\)] is the simplified \
n-parton NNMHV two-fermion amplitude with negative-helicity gluons at \
positions \!\(\*SubscriptBox[\\\"c\\\", \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"c\
\\\", \\\"2\\\"]\),n and a fermion/anti-fermion at position a / \
\!\(\*OverscriptBox[\\\"b\\\", \\\"_\\\"]\).\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.4964969875023003`*^9},
 CellTags->"Info3496504187-4136086"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv4ferm"}]], "Input",
 CellChangeTimes->{{3.4964652587001543`*^9, 3.4964652637468643`*^9}, {
  3.4964722544562883`*^9, 3.4964722722272453`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv4ferm[n,c,{{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\)},{\!\(\*SubscriptBox[\
\\\"a\\\", \\\"2\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\)}}] is the simplified \
n-parton NNMHV four-fermion amplitude\\nwith two negative-helicity gluons at \
positions c,n, two gluinos of flavors \!\(\*SubscriptBox[\\\"A\\\", \
\\\"i\\\"]\) at positions \!\(\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\) and two \
anti-gluinos of flavors \!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at \
positions \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496989485511*^9},
 CellTags->"Info3496504189-5000920"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv4fermS"}]], "Input",
 CellChangeTimes->{3.496472280184071*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv4fermS[n,c,{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"a\\\", \
\\\"2\\\"]\)}},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\"1\
\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\)}] is the simplified n-parton NNMHV four-fermion amplitude \
\\nwith two negative-helicity gluons at positions c,n and equally flavored \
fermions/anti-fermions at positions \!\(\*SubscriptBox[\\\"a\\\", \
\\\"i\\\"]\) / \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496992292302*^9},
 CellTags->"Info3496504192-2902226"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv6ferm"}]], "Input",
 CellChangeTimes->{{3.4964722870950603`*^9, 3.496472287552725*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv6ferm[n,{{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\)},{\!\(\*SubscriptBox[\
\\\"a\\\", \\\"2\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\),{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"3\\\"]\)},{\!\(\*SubscriptBox[\
\\\"a\\\", \\\"3\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \
\\\"3\\\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"2\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\)}}] is the simplified \
n-parton NNMHV six-fermion amplitude with one negative-helicity gluon at \
position n and three gluinos of flavors \!\(\*SubscriptBox[\\\"A\\\", \\\"i\\\
\"]\) at positions \!\(\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\) and three \
anti-gluinos of flavors \!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at \
positions \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.496496994078332*^9},
 CellTags->"Info3496504193-5487338"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv6fermS"}]], "Input",
 CellChangeTimes->{{3.496472293219095*^9, 3.4964722949207172`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv6fermS[n,{\!\(\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"a\\\", \\\"2\\\"]\),\!\(\*SubscriptBox[\\\
\"a\\\", \\\"3\\\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \
\\\"_\\\"], \\\"1\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \
\\\"_\\\"], \\\"2\\\"]\),\!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \
\\\"_\\\"], \\\"3\\\"]\)}] is the simplified n-parton NNMHV six-fermion \
amplitude\\nwith one negative-helicity gluon at position n and equally \
flavored fermions/anti-fermions at positions \!\(\*SubscriptBox[\\\"a\\\", \\\
\"i\\\"]\) / \!\(\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.49649699565106*^9},
 CellTags->"Info3496504195-9911995"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTgenvar"}]], "Input",
 CellChangeTimes->{{3.49778890420958*^9, 3.49778890758768*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTgenvar[P] generates the spinors and region momenta for a \
numerical evaluation of an amplitude at the  phase-space point \
P={\!\(\*SubscriptBox[\\\"p\\\", \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"p\\\", \
\\\"2\\\"]\),...,\!\(\*SubscriptBox[\\\"p\\\", \\\"n\\\"]\)}. Does not work \
for momenta p={E,0,0,-E}!\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.497792391159454*^9},
 CellTags->"Info3497795990-9095656"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnumeric"}]], "Input",
 CellChangeTimes->{{3.49778892286271*^9, 3.497788928078061*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnumeric[expression] gives a numerical value for the GGT \
expression if GGTgenvar[P] has been applied.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.497788929781175*^9},
 CellTags->"Info3497792529-8413486"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GGT examples", "Title",
 CellChangeTimes->{{3.497790115508259*^9, 3.49779014572569*^9}, {
  3.497790488160465*^9, 3.497790488328336*^9}, {3.497790520460423*^9, 
  3.497790528673812*^9}, {3.497790560026733*^9, 3.497790560602637*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[TextData[StyleBox["The 7-gluon amplitude with neg. helicity gluons at \
positions {3,5}",
 FontSize->24,
 Background->None]], "Text",
 CellChangeTimes->{{3.49648062448254*^9, 3.496480649456113*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTgluon", "[", 
  RowBox[{"7", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480584683559*^9, 3.4964806167321568`*^9}, {
  3.498823368482884*^9, 3.498823374840873*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "3", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
    DisplayForm], "4"], 
  RowBox[{
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "6", "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
    DisplayForm]}]]], "Output",
 CellChangeTimes->{{3.496480590005681*^9, 3.496480617174464*^9}, 
   3.4964969236160183`*^9, 3.497788372514812*^9, 3.497788741724976*^9, 
   3.498823376577551*^9}]
}, Open  ]],

Cell[TextData[StyleBox["The 7-gluon amplitude with negative helicity gluons \
at position {3,5,6}",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.496480148688508*^9, 3.4964801665300503`*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTgluon", "[", 
  RowBox[{"6", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496479601386218*^9, 3.496479604573415*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\<\"s\"\>", 
           RowBox[{"2", ",", "4"}]], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm]}], "+", 
         RowBox[{
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm]}]}], ")"}], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "4"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\<\"s\"\>", 
           RowBox[{"2", ",", "5"}]], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm]}], "+", 
         RowBox[{
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm]}]}], ")"}], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\<\"s\"\>", 
           RowBox[{"3", ",", "5"}]], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm]}], "+", 
         RowBox[{
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
            "\[RightAngleBracket]"}],
           DisplayForm], " ", 
          TagBox[
           RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
            SubscriptBox["\<\"x\"\>", 
             RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "3", 
            "\[RightAngleBracket]"}],
           DisplayForm]}]}], ")"}], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"3", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
     DisplayForm]}], ")"}]}]], "Output",
 CellChangeTimes->{3.496479605134417*^9, 3.496496926757329*^9, 
  3.497788744876058*^9}]
}, Open  ]],

Cell[TextData[StyleBox["The same amplitude in its simpliefed version",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.496491089755505*^9, 3.4964911081151037`*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTnmhvgluon", "[", 
  RowBox[{"6", ",", "3", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.496491015536521*^9, 3.496491054158024*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "3"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "4"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"3", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
     DisplayForm]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.4964910247614613`*^9, 3.496491054884891*^9}, 
   3.496496929845346*^9, 3.497788759776164*^9}]
}, Open  ]],

Cell["\<\
The 7-parton amplitude with negative helicity gluons at {1,7}, gluinos at \
{3,4} and anti-gluinos at {5,6} all of same flavor\
\>", "Text",
 CellChangeTimes->{{3.496480181579803*^9, 3.496480246193955*^9}, {
  3.497788644801473*^9, 3.497788646215235*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTfermionS", "[", 
  RowBox[{"7", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480054433058*^9, 3.496480121200993*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"2", ",", "4"}]], " ", 
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"4", ",", "6"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], "+", 
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"2", ",", "4"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm]}]}], ")"}], "3"]}], 
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"2", ",", "4"}]], " ", 
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"4", ",", "6"}]], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\<\"s\"\>", 
         RowBox[{"2", ",", "6"}], "2"], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
              "\[RightAngleBracket]"}],
             DisplayForm]}], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}]}], ")"}], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "5", 
           "\[RightAngleBracket]"}],
          DisplayForm], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\<\"s\"\>", 
         RowBox[{"3", ",", "6"}]], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", 
          "\[RightAngleBracket]"}],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\<\"s\"\>", 
         RowBox[{"2", ",", "6"}], "2"], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"4", ",", "6"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}]}], ")"}], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", 
           "\[RightAngleBracket]"}],
          DisplayForm], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\<\"s\"\>", 
         RowBox[{"4", ",", "6"}]], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "4", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", 
          "\[RightAngleBracket]"}],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\<\"s\"\>", 
         RowBox[{"3", ",", "6"}], "2"], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"4", ",", "6"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"3", ",", "4"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}]}], ")"}], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"3", ",", "4"}]], "\<\"|\"\>", 
           SubscriptBox["\<\"x\"\>", 
            RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", 
           "\[RightAngleBracket]"}],
          DisplayForm], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\<\"s\"\>", 
         RowBox[{"4", ",", "6"}]], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "4", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "3"}]], "\<\"|\"\>", "7", 
          "\[RightAngleBracket]"}],
         DisplayForm]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "6", "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
      DisplayForm]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.496480091957499*^9, 3.496480122018017*^9}, 
   3.496496932611854*^9, 3.497788766289125*^9}]
}, Open  ]],

Cell["\<\
The same amplitude in  simplified version as NNMHV amplitude with neg. \
helicity gluon at poisition 7\
\>", "Text",
 CellChangeTimes->{{3.496480254618773*^9, 3.496480298074328*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTnnmhv4fermS", "[", 
  RowBox[{"7", ",", "1", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubsuperscriptBox["\<\"s\"\>", 
        RowBox[{"2", ",", "4"}], "2"], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "7", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], "4"], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], "2"]}], 
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"4", ",", "6"}]], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SubsuperscriptBox["\<\"s\"\>", 
             RowBox[{"2", ",", "6"}], "3"], " ", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "1", "\<\"|\"\>", "7", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{
              "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
               "\[RightAngleBracket]"}],
              DisplayForm], "3"], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{
              "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
               "\[RightAngleBracket]"}],
              DisplayForm], "3"], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "5", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "5", 
               "\[RightAngleBracket]"}],
              DisplayForm], "2"], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", "7", 
              "\[RightAngleBracket]"}],
             DisplayForm]}], 
           RowBox[{
            SubscriptBox["\<\"s\"\>", 
             RowBox[{"3", ",", "6"}]], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "3"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", 
              "\[RightAngleBracket]"}],
             DisplayForm]}]], "+", 
          FractionBox[
           RowBox[{
            SubsuperscriptBox["\<\"s\"\>", 
             RowBox[{"2", ",", "6"}], "3"], " ", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "1", "\<\"|\"\>", "7", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{
             "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{
              "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
               "\[RightAngleBracket]"}],
              DisplayForm], "3"], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{
              "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
               "\[RightAngleBracket]"}],
              DisplayForm], "3"], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "5", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "3", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            SuperscriptBox[
             TagBox[
              RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
               SubscriptBox["\<\"x\"\>", 
                RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", 
               "\[RightAngleBracket]"}],
              DisplayForm], "2"]}], 
           RowBox[{
            SubscriptBox["\<\"s\"\>", 
             RowBox[{"4", ",", "6"}]], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", 
              "\[RightAngleBracket]"}],
             DisplayForm], " ", 
            TagBox[
             RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "4"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"4", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"2", ",", "6"}]], "\<\"|\"\>", 
              SubscriptBox["\<\"x\"\>", 
               RowBox[{"7", ",", "2"}]], "\<\"|\"\>", "7", 
              "\[RightAngleBracket]"}],
             DisplayForm]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\<\"s\"\>", 
         RowBox[{"2", ",", "6"}]], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["\<\"s\"\>", 
        RowBox[{"3", ",", "6"}], "2"], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "1", "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "7", "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"3", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], "2"]}], 
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"4", ",", "6"}]], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "4"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"4", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "3"}]], "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
        DisplayForm]}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "6", "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
      DisplayForm]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.496479691633835*^9, 3.496496935627987*^9, 
  3.497788771454913*^9}]
}, Open  ]],

Cell["\<\
A 6-parton amplitude with neg. helicity gluon at position 1 and four fermions \
of varying flavor \
\>", "Text",
 CellChangeTimes->{{3.4964803865422697`*^9, 3.49648044728441*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTfermion", "[", 
  RowBox[{"6", ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480308627483*^9, 3.496480377669322*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["\<\"s\"\>", 
         RowBox[{"2", ",", "4"}], "2"], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", 
           "\[RightAngleBracket]"}],
          DisplayForm], "4"], " ", 
        SuperscriptBox[
         TagBox[
          RowBox[{
          "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
           "\[RightAngleBracket]"}],
          DisplayForm], "3"], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm]}], 
       RowBox[{
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], " ", 
        TagBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", 
          "\[RightAngleBracket]"}],
         DisplayForm]}]]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"2", ",", "5"}]], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], "2"], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"2", ",", "5"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"2", ",", "5"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]], "-", 
         FractionBox[
          RowBox[{
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]]}], ")"}]}], 
      RowBox[{
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"3", ",", "5"}]], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
          "\[RightAngleBracket]"}],
         DisplayForm], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"3", ",", "5"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\<\"s\"\>", 
            RowBox[{"3", ",", "5"}]], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]], "-", 
         FractionBox[
          RowBox[{
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "5", "\<\"|\"\>", "1", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{
            "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", 
             "\[RightAngleBracket]"}],
            DisplayForm], " ", 
           TagBox[
            RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
             SubscriptBox["\<\"x\"\>", 
              RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "4", 
             "\[RightAngleBracket]"}],
            DisplayForm]}], 
          TagBox[
           RowBox[{
           "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", 
            "\[RightAngleBracket]"}],
           DisplayForm]]}], ")"}]}], 
      RowBox[{
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm]}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{
      "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
      DisplayForm]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.496480378204711*^9, 3.4964804503990097`*^9, 
  3.496496939219138*^9, 3.497788776251326*^9}]
}, Open  ]],

Cell["The NNNMHV superamplitude for 8-partons", "Text",
 CellChangeTimes->{{3.4964970819443197`*^9, 3.496497101843437*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTsuperamp", "[", 
  RowBox[{"8", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.496497029828117*^9, 3.496497071083838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "6"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "6"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "6", ",", "2", ",", "3", ",", "6"}], 
      RowBox[{";", "2", ",", "6"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "6", ",", "2", ",", "3", ",", "6"}], 
      RowBox[{";", "2", ",", "6"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{
      "8", ";", "6", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
      RowBox[{";", "6", ",", "2", ",", "3", ",", "6"}]],
     Subsuperscript["R", 
      RowBox[{
       "8", ";", "6", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
      RowBox[{";", "6", ",", "2", ",", "3", ",", "6"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "3", ",", "7"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "3", ",", "7"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "7", ",", "3", ",", "4", ",", "7"}], 
      RowBox[{";", "3", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "7", ",", "3", ",", "4", ",", "7"}], 
      RowBox[{";", "3", ",", "7"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{
      "8", ";", "7", ",", "3", ",", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "7", ",", "3", ",", "4", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{
       "8", ";", "7", ",", "3", ",", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "7", ",", "3", ",", "4", ",", "7"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "4"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "4"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "4", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "4", ",", "7"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "4", ",", "7"}], 
      RowBox[{"2", ",", "4", ";"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "4", ",", "7"}], 
      RowBox[{"2", ",", "4", ";"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "5"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "5"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "5", ",", "2", ",", "3", ",", "5"}], 
      RowBox[{";", "2", ",", "5"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "5", ",", "2", ",", "3", ",", "5"}], 
      RowBox[{";", "2", ",", "5"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "5", ",", "7"}], 
      RowBox[{"2", ",", "5", ";"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "5", ",", "7"}], 
      RowBox[{"2", ",", "5", ";"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "7"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "7"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "6"}], ""],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "6"}], 
         RowBox[{""}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{
         "8", ";", "7", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
         RowBox[{";", "7", ",", "2", ",", "3", ",", "6"}]],
        Subsuperscript["R", 
         RowBox[{
          "8", ";", "7", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
         RowBox[{";", "7", ",", "2", ",", "3", ",", "6"}]],
        Editable->False],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm], " ", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "6"}], 
           ""],
          Subsuperscript["R", 
           RowBox[{
            "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "6"}], 
           RowBox[{""}]],
          Editable->False],
         DisplayForm], "+", 
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "7"}], 
           
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Subsuperscript["R", 
           
           RowBox[{"8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",",
              "7"}], 
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Editable->False],
         DisplayForm], "+", 
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "5", ",", "7"}], 
           
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Subsuperscript["R", 
           
           RowBox[{"8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "5", ",",
              "7"}], 
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Editable->False],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "4", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "4", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{
         "8", ";", "7", ",", "2", ",", "7", ",", "4", ",", "5", ",", "7"}], 
         RowBox[{";", "7", ",", "2", ",", "4", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{
          "8", ";", "7", ",", "2", ",", "7", ",", "4", ",", "5", ",", "7"}], 
         RowBox[{";", "7", ",", "2", ",", "4", ",", "7"}]],
        Editable->False],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "5"}], ""],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "5"}], 
         RowBox[{""}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "5", ",", "7"}], 
         RowBox[{"7", ",", "2", ",", "3", ",", "5", ";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "5", ",", "7"}], 
         RowBox[{"7", ",", "2", ",", "3", ",", "5", ";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.496497036079624*^9, 3.496497072384297*^9}, 
   3.497788791594182*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtaining Numerical Values", "Title",
 CellChangeTimes->{{3.497790066251031*^9, 3.497790088667557*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Spinors.m"}]], "Input",
 CellChangeTimes->{{3.4960399489070807`*^9, 3.4960399530976133`*^9}}],

Cell[BoxData["\"\<\\\\n-------  SPINORS @ MATHEMATICA (S@M)  \
-------\\\\n\\\\n\\\\n\\\\t\\\\tVersion:  S@M 1.0 (3-APR-2007)\\\\n\\\\n \
Authors:\\\\n\\\\tDaniel Maitre (SLAC),\\\\n\\\\tPierpaolo Mastrolia \
(University of Zurich)\\\\nA list of all functions provided by the \
package\\\\nis stored in the variable\\\\n\\\\t$SpinorsFunctions\\\\n\>\""], \
"Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.49603995373882*^9, 3.4960401645358067`*^9, 3.496045931671753*^9, {
   3.4960763924871693`*^9, 3.49607640422215*^9}, 3.496480475544735*^9, 
   3.4964969978124857`*^9, 3.497788942982071*^9, 3.49778959084876*^9}]
}, Open  ]],

Cell["Generate a phase-space point using S@M", "Text",
 CellChangeTimes->{{3.496480860434475*^9, 3.4964808834039307`*^9}, {
  3.497788979785081*^9, 3.497789002680058*^9}, {3.497789594603399*^9, 
  3.497789616179935*^9}, {3.497790578179593*^9, 3.497790584771404*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GenMomenta", "[", 
  RowBox[{"Range", "[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4964809005136957`*^9, 3.4964809007130613`*^9}, {
  3.497789622401287*^9, 3.497789626354115*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Momenta for the spinors \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" generated.\"\>"}],
  SequenceForm["Momenta for the spinors ", 
   Spinors`Sp[1], ", ", 
   Spinors`Sp[2], ", ", 
   Spinors`Sp[3], ", ", 
   Spinors`Sp[4], ", ", 
   Spinors`Sp[5], ", ", 
   Spinors`Sp[6], " generated."],
  Editable->False]], "Print",
 CellChangeTimes->{3.496480901634042*^9, 3.496497009736141*^9, 
  3.497789626924459*^9}]
}, Open  ]],

Cell["\<\
Option 1: Translate the GGT expressions to S@M expressions via \
GGTtoSpinors[...] and evaluate them numerically\
\>", "Text",
 CellChangeTimes->{{3.497789959618348*^9, 3.497790024748286*^9}, {
  3.497790599364229*^9, 3.497790612236511*^9}, {3.497790713537511*^9, 
  3.49779073117665*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GGTtoSpinors", "[", 
   RowBox[{"GGTfermionS", "[", 
    RowBox[{"6", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "]"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.496036586939183*^9, 3.496036588361915*^9}, {
  3.4960459480835752`*^9, 3.4960459602082443`*^9}, {3.496046140157791*^9, 
  3.496046140579349*^9}, {3.496046289505817*^9, 3.49604628989703*^9}, {
  3.4960464609785557`*^9, 3.4960465008417273`*^9}, {3.496480673693303*^9, 
  3.496480706474495*^9}, {3.496480738693576*^9, 3.496480753587593*^9}}],

Cell[BoxData[
 RowBox[{"0.22581342168954088`", "\[InvisibleSpace]", "+", 
  RowBox[{"0.48890111025612193`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.496480682746065*^9, 3.496480708347106*^9}, 
   3.49648075414002*^9, 3.4964809040060997`*^9, 3.496497011871148*^9, 
   3.497789716923026*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GGTtoSpinors", "[", 
   RowBox[{"GGTnnmhv4fermS", "[", 
    RowBox[{"6", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "]"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.496045966133175*^9, 3.496045977426849*^9}, {
  3.496046143013338*^9, 3.496046144047626*^9}, {3.4960462923650713`*^9, 
  3.496046293456975*^9}, {3.496046393018353*^9, 3.4960463943034277`*^9}, {
  3.49604647416162*^9, 3.4960465075452137`*^9}, {3.496480716109157*^9, 
  3.496480777059855*^9}}],

Cell[BoxData[
 RowBox[{"0.225813421689541`", "\[InvisibleSpace]", "+", 
  RowBox[{"0.48890111025612215`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.496045966841638*^9, 3.496045978314789*^9}, 
   3.496046145470891*^9, 3.4960463080818357`*^9, 3.496046395375318*^9, 
   3.496046475767878*^9, 3.4960465086134987`*^9, 3.496073887524802*^9, 
   3.496480497594347*^9, 3.496480731426763*^9, 3.496480777559486*^9, 
   3.496480905417328*^9, 3.4964970154615192`*^9, 3.497789725047806*^9}]
}, Open  ]],

Cell["Option 2 : Use GGTgenvar and GGTnumeric (faster)", "Text",
 CellChangeTimes->{{3.497790624837658*^9, 3.497790632290982*^9}, {
  3.497790739982709*^9, 3.497790782713783*^9}, {3.497790872044182*^9, 
  3.497790882109602*^9}},
 FontSize->18,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Num4V", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GGTgenvar", "[", "P", "]"}]}], "Input",
 CellChangeTimes->{{3.497789676400205*^9, 3.497789707526888*^9}, {
  3.497789746252158*^9, 3.497789755216688*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTnumeric", "[", 
  RowBox[{"GGTfermionS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.497789763983962*^9, 3.497789793783668*^9}}],

Cell[BoxData[
 RowBox[{"0.22581342168954052160023142877`13.842772572804492", "+", 
  RowBox[{
  "0.48890111025612236125033589999`14.171223241866182", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.497789796766497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTnumeric", "[", 
  RowBox[{"GGTnnmhv4fermS", "[", 
   RowBox[{"6", ",", "1", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.497789809505994*^9, 3.497789811414697*^9}, {
   3.497789870938744*^9, 3.497789874940829*^9}, 3.497789921066629*^9}],

Cell[BoxData[
 RowBox[{"0.22581342168954052159730071669`13.939133422353471", "+", 
  RowBox[{
  "0.48890111025612236125141420393`14.258053965312603", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.497789928381043*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1349, 1006},
WindowMargins->{{Automatic, 45}, {Automatic, 51}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3496504150-9575102"->{
  Cell[3445, 82, 389, 7, 43, "Print",
   CellTags->"Info3496504150-9575102"]},
 "Info3496504155-2358992"->{
  Cell[3987, 98, 490, 8, 45, "Print",
   CellTags->"Info3496504155-2358992"]},
 "Info3496504157-1433779"->{
  Cell[4632, 115, 528, 10, 48, "Print",
   CellTags->"Info3496504157-1433779"]},
 "Info3496504159-9034712"->{
  Cell[5369, 135, 352, 6, 47, "Print",
   CellTags->"Info3496504159-9034712"]},
 "Info3496504162-2329912"->{
  Cell[5874, 150, 1415, 21, 49, "Print",
   CellTags->"Info3496504162-2329912"]},
 "Info3496504164-1678695"->{
  Cell[7450, 180, 247, 4, 43, "Print",
   CellTags->"Info3496504164-1678695"]},
 "Info3496504167-8857766"->{
  Cell[7854, 193, 621, 10, 64, "Print",
   CellTags->"Info3496504167-8857766"]},
 "Info3496504169-9813505"->{
  Cell[8633, 212, 4498, 69, 67, "Print",
   CellTags->"Info3496504169-9813505"]},
 "Info3496504171-1287450"->{
  Cell[13266, 290, 3709, 65, 67, "Print",
   CellTags->"Info3496504171-1287450"]},
 "Info3496504173-3029906"->{
  Cell[17187, 365, 276, 5, 64, "Print",
   CellTags->"Info3496504173-3029906"]},
 "Info3496504175-1404605"->{
  Cell[17603, 379, 280, 5, 64, "Print",
   CellTags->"Info3496504175-1404605"]},
 "Info3496504177-2374626"->{
  Cell[18044, 393, 411, 7, 45, "Print",
   CellTags->"Info3496504177-2374626"]},
 "Info3496504180-9235945"->{
  Cell[18616, 409, 979, 15, 68, "Print",
   CellTags->"Info3496504180-9235945"]},
 "Info3496504181-9667318"->{
  Cell[19759, 433, 682, 11, 68, "Print",
   CellTags->"Info3496504181-9667318"]},
 "Info3496504183-2224439"->{
  Cell[20602, 453, 1154, 18, 68, "Print",
   CellTags->"Info3496504183-2224439"]},
 "Info3496504185-5263268"->{
  Cell[21922, 480, 759, 11, 68, "Print",
   CellTags->"Info3496504185-5263268"]},
 "Info3496504187-4136086"->{
  Cell[22965, 502, 584, 10, 45, "Print",
   CellTags->"Info3496504187-4136086"]},
 "Info3496504189-5000920"->{
  Cell[23768, 522, 986, 15, 68, "Print",
   CellTags->"Info3496504189-5000920"]},
 "Info3496504192-2902226"->{
  Cell[24893, 546, 692, 11, 68, "Print",
   CellTags->"Info3496504192-2902226"]},
 "Info3496504193-5487338"->{
  Cell[25749, 566, 1165, 18, 68, "Print",
   CellTags->"Info3496504193-5487338"]},
 "Info3496504195-9911995"->{
  Cell[27079, 593, 796, 12, 68, "Print",
   CellTags->"Info3496504195-9911995"]},
 "Info3497795990-9095656"->{
  Cell[28031, 614, 454, 7, 43, "Print",
   CellTags->"Info3497795990-9095656"]},
 "Info3497792529-8413486"->{
  Cell[28643, 630, 253, 5, 43, "Print",
   CellTags->"Info3497792529-8413486"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3496504150-9575102", 123077, 3260},
 {"Info3496504155-2358992", 123185, 3263},
 {"Info3496504157-1433779", 123293, 3266},
 {"Info3496504159-9034712", 123403, 3269},
 {"Info3496504162-2329912", 123512, 3272},
 {"Info3496504164-1678695", 123623, 3275},
 {"Info3496504167-8857766", 123732, 3278},
 {"Info3496504169-9813505", 123842, 3281},
 {"Info3496504171-1287450", 123953, 3284},
 {"Info3496504173-3029906", 124065, 3287},
 {"Info3496504175-1404605", 124175, 3290},
 {"Info3496504177-2374626", 124285, 3293},
 {"Info3496504180-9235945", 124395, 3296},
 {"Info3496504181-9667318", 124506, 3299},
 {"Info3496504183-2224439", 124617, 3302},
 {"Info3496504185-5263268", 124729, 3305},
 {"Info3496504187-4136086", 124840, 3308},
 {"Info3496504189-5000920", 124951, 3311},
 {"Info3496504192-2902226", 125062, 3314},
 {"Info3496504193-5487338", 125173, 3317},
 {"Info3496504195-9911995", 125285, 3320},
 {"Info3497795990-9095656", 125396, 3323},
 {"Info3497792529-8413486", 125506, 3326}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 880, 15, 55, "Input"],
Cell[1450, 39, 567, 8, 165, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2054, 52, 105, 1, 32, "Input"],
Cell[2162, 55, 1125, 18, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3324, 78, 118, 2, 32, "Input"],
Cell[3445, 82, 389, 7, 43, "Print",
 CellTags->"Info3496504150-9575102"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3871, 94, 113, 2, 32, "Input"],
Cell[3987, 98, 490, 8, 45, "Print",
 CellTags->"Info3496504155-2358992"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4514, 111, 115, 2, 32, "Input"],
Cell[4632, 115, 528, 10, 48, "Print",
 CellTags->"Info3496504157-1433779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5197, 130, 169, 3, 32, "Input"],
Cell[5369, 135, 352, 6, 47, "Print",
 CellTags->"Info3496504159-9034712"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5758, 146, 113, 2, 32, "Input"],
Cell[5874, 150, 1415, 21, 49, "Print",
 CellTags->"Info3496504162-2329912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7326, 176, 121, 2, 32, "Input"],
Cell[7450, 180, 247, 4, 43, "Print",
 CellTags->"Info3496504164-1678695"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7734, 189, 117, 2, 32, "Input"],
Cell[7854, 193, 621, 10, 64, "Print",
 CellTags->"Info3496504167-8857766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8512, 208, 118, 2, 32, "Input"],
Cell[8633, 212, 4498, 69, 67, "Print",
 CellTags->"Info3496504169-9813505"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13168, 286, 95, 2, 32, "Input"],
Cell[13266, 290, 3709, 65, 67, "Print",
 CellTags->"Info3496504171-1287450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17012, 360, 172, 3, 32, "Input"],
Cell[17187, 365, 276, 5, 64, "Print",
 CellTags->"Info3496504173-3029906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17500, 375, 100, 2, 32, "Input"],
Cell[17603, 379, 280, 5, 64, "Print",
 CellTags->"Info3496504175-1404605"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17920, 389, 121, 2, 32, "Input"],
Cell[18044, 393, 411, 7, 45, "Print",
 CellTags->"Info3496504177-2374626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18492, 405, 121, 2, 32, "Input"],
Cell[18616, 409, 979, 15, 68, "Print",
 CellTags->"Info3496504180-9235945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19632, 429, 124, 2, 32, "Input"],
Cell[19759, 433, 682, 11, 68, "Print",
 CellTags->"Info3496504181-9667318"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20478, 449, 121, 2, 32, "Input"],
Cell[20602, 453, 1154, 18, 68, "Print",
 CellTags->"Info3496504183-2224439"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21793, 476, 126, 2, 32, "Input"],
Cell[21922, 480, 759, 11, 68, "Print",
 CellTags->"Info3496504185-5263268"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22718, 496, 244, 4, 32, "Input"],
Cell[22965, 502, 584, 10, 45, "Print",
 CellTags->"Info3496504187-4136086"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23586, 517, 179, 3, 32, "Input"],
Cell[23768, 522, 986, 15, 68, "Print",
 CellTags->"Info3496504189-5000920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24791, 542, 99, 2, 32, "Input"],
Cell[24893, 546, 692, 11, 68, "Print",
 CellTags->"Info3496504192-2902226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25622, 562, 124, 2, 32, "Input"],
Cell[25749, 566, 1165, 18, 68, "Print",
 CellTags->"Info3496504193-5487338"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26951, 589, 125, 2, 32, "Input"],
Cell[27079, 593, 796, 12, 68, "Print",
 CellTags->"Info3496504195-9911995"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27912, 610, 116, 2, 32, "Input"],
Cell[28031, 614, 454, 7, 43, "Print",
 CellTags->"Info3497795990-9095656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28522, 626, 118, 2, 32, "Input"],
Cell[28643, 630, 253, 5, 43, "Print",
 CellTags->"Info3497792529-8413486"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28933, 640, 274, 4, 101, "Title"],
Cell[29210, 646, 239, 5, 61, "Text"],
Cell[CellGroupData[{
Cell[29474, 655, 250, 6, 32, "Input"],
Cell[29727, 663, 1221, 38, 50, "Output"]
}, Open  ]],
Cell[30963, 704, 228, 4, 61, "Text"],
Cell[CellGroupData[{
Cell[31216, 712, 209, 5, 32, "Input"],
Cell[31428, 719, 8905, 262, 92, "Output"]
}, Open  ]],
Cell[40348, 984, 199, 3, 61, "Text"],
Cell[CellGroupData[{
Cell[40572, 991, 164, 3, 32, "Input"],
Cell[40739, 996, 7044, 203, 92, "Output"]
}, Open  ]],
Cell[47798, 1202, 316, 7, 95, "Text"],
Cell[CellGroupData[{
Cell[48139, 1213, 320, 9, 32, "Input"],
Cell[48462, 1224, 25607, 668, 262, "Output"]
}, Open  ]],
Cell[74084, 1895, 243, 6, 61, "Text"],
Cell[CellGroupData[{
Cell[74352, 1905, 208, 6, 32, "Input"],
Cell[74563, 1913, 18592, 472, 220, "Output"]
}, Open  ]],
Cell[93170, 2388, 240, 6, 61, "Text"],
Cell[CellGroupData[{
Cell[93435, 2398, 506, 16, 32, "Input"],
Cell[93944, 2416, 12814, 366, 183, "Output"]
}, Open  ]],
Cell[106773, 2785, 174, 3, 61, "Text"],
Cell[CellGroupData[{
Cell[106972, 2792, 153, 3, 32, "Input"],
Cell[107128, 2797, 8677, 257, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115854, 3060, 145, 2, 101, "Title"],
Cell[CellGroupData[{
Cell[116024, 3066, 123, 2, 32, "Input"],
Cell[116150, 3070, 649, 11, 265, "Print"]
}, Open  ]],
Cell[116814, 3084, 317, 5, 53, "Text"],
Cell[CellGroupData[{
Cell[117156, 3093, 214, 4, 32, "Input"],
Cell[117373, 3099, 802, 18, 24, "Print"]
}, Open  ]],
Cell[118190, 3120, 350, 8, 53, "Text"],
Cell[CellGroupData[{
Cell[118565, 3132, 693, 15, 32, "Input"],
Cell[119261, 3149, 307, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119605, 3159, 595, 13, 32, "Input"],
Cell[120203, 3174, 494, 7, 31, "Output"]
}, Open  ]],
Cell[120712, 3184, 279, 5, 53, "Text"],
Cell[120994, 3191, 393, 10, 55, "Input"],
Cell[CellGroupData[{
Cell[121412, 3205, 364, 10, 32, "Input"],
Cell[121779, 3217, 232, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122048, 3227, 388, 9, 32, "Input"],
Cell[122439, 3238, 232, 5, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

